Revisiting Structured Dropout

Large neural networks are often overparameterised and prone to overfitting, Dropout is a widely used regularization technique to combat overfitting and improve model generalization. However, unstructured Dropout is not always effective for specific network architectures and this has led to the formation of multiple structured Dropout approaches to improve model performance and, sometimes, reduce the computational resources required for inference. In this work, we revisit structured Dropout comparing different Dropout approaches to natural language processing and computer vision tasks for multiple state-of-the-art networks. Additionally, we devise an approach to structured Dropout we call \textbf{\emph{ProbDropBlock}} which drops contiguous blocks from feature maps with a probability given by the normalized feature salience values. We find that with a simple scheduling strategy the proposed approach to structured Dropout consistently improved model performance compared to baselines and other Dropout approaches on a diverse range of tasks and models. In particular, we show \textbf{\emph{ProbDropBlock}} improves RoBERTa finetuning on MNLI by $0.22\%$, and training of ResNet50 on ImageNet by $0.28\%$.

==> images/scripts/block.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# import seaborn as sns\n",
    "import matplotlib.pyplot as plt    # v 3.3.2\n",
    "\n",
    "\n",
    "block_size = [2, 4, 6, 8 ,10]\n",
    "avg_acc = [0.9338000019,0.9399333177,0.9350333214,0.9353666703,0.9364333351]\n",
    "avg_std = [0.0006000101569,0.001709765538,0.001357678693,0.001965553245,0.001222008354]\n",
    "avg_acc = [x*100 for x in avg_acc]\n",
    "avg_std = [x*100 for x in avg_std]\n",
    "# sns.set_style(\"darkgrid\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(9, 5))\n",
    "ax.plot(block_size, avg_acc, marker='o', label='Average Accuracy')\n",
    "lower = [x - y for x, y in zip(avg_acc, avg_std)]\n",
    "higher = [x + y for x, y in zip(avg_acc, avg_std)]\n",
    "ax.plot(block_size, lower, color='tab:blue', alpha=0.1)\n",
    "ax.plot(block_size, higher, color='tab:blue', alpha=0.1)\n",
    "ax.fill_between(block_size, lower, higher, alpha=0.2)\n",
    "\n",
    "ax.set_ylabel('Accuracy', fontsize=14)\n",
    "ax.set_xlabel('Block Size', fontsize=14)\n",
    "ax.tick_params(axis='both', which='major', labelsize=14)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=12)\n",
    "\n",
    "plt.savefig('block.pdf', dpi=300, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.7 ('torch')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "ca61eb1bec5d27b702c9391817b288f84ed4482dc56a4a7cda37a7b058658a50"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

